A Constrained Least-Squares Ghost Sample Points (CLS-GSP) Method for Differential Operators on Point Clouds

We introduce a novel meshless method called the Constrained Least-Squares Ghost Sample Points (CLS-GSP) method for solving partial differential equations on irregular domains or manifolds represented by randomly generated sample points. Our approach involves two key innovations. Firstly, we locally reconstruct the underlying function using a linear combination of radial basis functions centered at a set of carefully chosen \textit{ghost sample points} that are independent of the point cloud samples. Secondly, unlike conventional least-squares methods, which minimize the sum of squared differences from all sample points, we regularize the local reconstruction by imposing a hard constraint to ensure that the least-squares approximation precisely passes through the center. This simple yet effective constraint significantly enhances the diagonal dominance and conditioning of the resulting differential matrix. We provide analytical proofs demonstrating that our method consistently estimates the exact Laplacian. Additionally, we present various numerical examples showcasing the effectiveness of our proposed approach in solving the Laplace/Poisson equation and related eigenvalue problems.

==> figs/Poisson/fold/Trim.m <==
clear all;
close all;
input_name='Fsol.png';
% output_name='w_conv2.png';
output_name=input_name;

image=imread(input_name);

image_double=255-double(rgb2gray(image));
[M,N]=size(image_double);
image_sum_col=squeeze(sum(image_double,1));
image_sum_row=squeeze(sum(image_double,2));
figure;
imshow(image)

m1=0;
while true
    m1=m1+1;
    if image_sum_row(m1,1)>10^-2
        break
    end
end

n1=0;
while true
    n1=n1+1;
    if image_sum_col(1,n1)>10^-2
        break
    end
end

m2=M+1;
while true
    m2=m2-1;
    if image_sum_row(m2,1)>10^-2
        break
    end
end

n2=N+1;
while true
    n2=n2-1;
    if image_sum_col(1,n2)>10^-2
        break
    end
end
image_trim=image(m1:m2,n1:n2,:);
figure;
imshow(image_trim);

imwrite(image_trim,output_name)


